Phoebe: A Learning-based Checkpoint Optimizer

Easy-to-use programming interfaces paired with cloud-scale processing engines have enabled big data system users to author arbitrarily complex analytical jobs over massive volumes of data. However, as the complexity and scale of analytical jobs increase, they encounter a number of unforeseen problems, hotspots with large intermediate data on temporary storage, longer job recovery time after failures, and worse query optimizer estimates being examples of issues that we are facing at Microsoft. To address these issues, we propose Phoebe, an efficient learning-based checkpoint optimizer. Given a set of constraints and an objective function at compile-time, Phoebe is able to determine the decomposition of job plans, and the optimal set of checkpoints to preserve their outputs to durable global storage. Phoebe consists of three machine learning predictors and one optimization module. For each stage of a job, Phoebe makes accurate predictions for: (1) the execution time, (2) the output size, and (3) the start/end time taking into account the inter-stage dependencies. Using these predictions, we formulate checkpoint optimization as an integer programming problem and propose a scalable heuristic algorithm that meets the latency requirement of the production environment. We demonstrate the effectiveness of Phoebe in production workloads, and show that we can free the temporary storage on hotspots by more than 70% and restart failed jobs 68% faster on average with minimum performance impact. Phoebe also illustrates that adding multiple sets of checkpoints is not cost-efficient, which dramatically reduces the complexity of the optimization.

==> img/op_count.py <==
# -*- coding: utf-8 -*-
"""
Created on Thu Jul  9 10:55:43 2020

@author: yiwzh
"""

df = pd.read_csv("D:\\data\\cosmos15\\Peregrine_input2\\view_lj_0320.csv",sep = "\t")
df_summary = df.groupby(["JobGUID","StageName"]).count()
#%%
plt.figure(figsize=(3.7,2.5))
plt.grid()
plt.hist(df_summary["OperatorName"], bins = np.linspace(0,12,13),density = True)
plt.xlabel("Number of Operators")
plt.ylabel("PDF")
plt.tight_layout()
plt.savefig("D:\\PeregrinePaper\\stageCostModel\\img\\op_count.pdf")

==> img/trend.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Jul 29 12:16:34 2020

@author: yiwzh
"""

import pandas as pd
from datetime import datetime, timedelta
import os
import matplotlib.pyplot as plt
import matplotlib.dates as dates
import numpy as np
#%%
output_folder = "D:\\PeregrinePaper0903\\stageCostModel\\img"
data = pd.read_csv("D:\\data\\cosmos15\\summary_vertex_month_2018-09-01_2020-07-27.csv", sep="\t")
data = pd.read_csv("D:\\data\\cosmos15\\summary_vertex_month_2018-08-01_2020-08-07.csv", sep="\t")
data = pd.read_csv("D:\\data\\cosmos15\\summary_vertex_month_2018-08-01_2020-08-27.csv", sep="\t")

data["Month"] =  data["Month"].apply(
        lambda x: datetime.strptime(x.split(".")[0], '%m/%d/%Y %H:%M:%S %p'))

data = data.set_index("Month")
data = data.sort_index()

data = data.drop([data.index[107]])
data = data.head(600)
data["Ratio"] = data["avgSumTempDataWritten"]/data["avgSumTotalDataRead"]

var1 = "vertexCount"
var = "avgSumTotalDataRead"
data = data.drop(data[data[var]==52279776156164.87].index)

fig, ax1 = plt.subplots(figsize=(5,3))
color = "tab:orange"
ax1.set_ylabel("TotalDataRead (Bytes)", color=color)
ax1.plot(data[var], label = "TotalDataRead", linestyle = "dashed",color = "tab:orange")
#ax1.plot(summary_control[variable1], label = "control")
#ax1.plot(summary_control2[variable1], label = "control_{}".format(variable1),linestyle = ":",color = "tab:blue")
ax1.set_ylim(0,np.percentile(data[var],50) * 2)
#ax1.plot(summary_exp["avg_value_CT14"], label = "exp_G_token",color = "tab:orange",linestyle = ":")
##ax1.plot(summary_control[variable1], label = "control")
#ax1.plot(summary_control2["avg_value_CT14"], label = "control_selected_G_token",color = "tab:blue",linestyle = ":")
ax1.tick_params(axis='x', rotation=45)

ax1.tick_params(axis='y', labelcolor=color)
#ax1.axvline(datetime.strptime("2020-07-10 16:00", '%Y-%m-%d %H:%M'), color = 'red',linestyle = ":")
ax1.legend(loc="upper left")

ax2 = ax1.twinx()  # instantiate a second axes that shares the same x-axis
ax2.set_ylabel("VertexCount", color="tab:blue")
ax2.xaxis.set_major_formatter(dates.DateFormatter('%Y-%m'))
#ax2.set_ylim(0,np.percentile(data.avg_jobRuntime,50) * 2.5)
ax2.tick_params(axis='y', labelcolor="tab:blue")

color = 'tab:blue'
ax2.plot(data["vertexCount"], label = "VertexCount",color = "tab:blue",alpha=0.7)
#    ax1.plot(summary_control[variable1], label = "control")
ax2.legend(loc="lower right")
#    
plt.tight_layout() 
plt.savefig(os.path.join(output_folder, "trend3.pdf"))  
#%%
plt.plot(data["avg_jobRuntime"]/60)
plt.ylim(0,60)
#%%
def make_patch_spines_invisible(ax):
    ax.set_frame_on(True)
    ax.patch.set_visible(False)
    for sp in ax.spines.values():
        sp.set_visible(False)


fig, host = plt.subplots(figsize=(6,3.5))
fig.subplots_adjust(right=0.75)

par1 = host.twinx()
par2 = host.twinx()

# Offset the right spine of par2.  The ticks and label have already been
# placed on the right by twinx above.
par2.spines["right"].set_position(("axes", 1.2))
# Having been created by twinx, par2 has its frame off, so the line of its
# detached spine is invisible.  First, activate the frame but make the patch
# and spines invisible.
make_patch_spines_invisible(par2)
# Second, show the right spine.
par2.spines["right"].set_visible(True)

p1, = host.plot(data["avgSumTempDataWritten"], label = "TempDataWritten",color = "tab:blue",alpha=0.7)
p2, = par1.plot(data[var], label = "TotalDataRead", linestyle = "dashed",color = "tab:orange")
p3, = par2.plot(data[var1], label = "VertexCount", linestyle = "dashed",color = "tab:green")

#host.set_xlim(0, 2)
host.set_ylim(2e12,np.percentile(data.avgSumTempDataWritten,50) * 2.5)
par1.set_ylim(4e12,np.percentile(data[var],50) * 2)
par2.set_ylim(0,np.percentile(data[var1],50) * 1.5)

#host.set_xlabel("Distance")
host.set_ylabel("TempDataWritten (Bytes)")
par1.set_ylabel("TotalDataRead (Bytes)")
par2.set_ylabel("VertexCount")

host.yaxis.label.set_color(p1.get_color())
par1.yaxis.label.set_color(p2.get_color())
par2.yaxis.label.set_color(p3.get_color())

tkw = dict(size=4, width=1.5)
host.tick_params(axis='y', colors=p1.get_color(), **tkw)
par1.tick_params(axis='y', colors=p2.get_color(), **tkw)
par2.tick_params(axis='y', colors=p3.get_color(), **tkw)
host.tick_params(axis='x', rotation=45)
host.xaxis.set_major_formatter(dates.DateFormatter('%Y-%m'))

lines = [p1, p2, p3]

host.legend(lines, [l.get_label() for l in lines],loc="upper left")
plt.tight_layout() 
plt.savefig(os.path.join(output_folder, "trend2.pdf"))  
#%%
ssd = pd.read_csv(r'C:\Users\yiwzh\Downloads\nMBSsdFree_VitalSigns.csv')
machineinfo = pd.read_csv(r"D:\\data\\cosmos08\\machineinfo.csv")
plt.figure(figsize=(5,3))
ssd = ssd.set_index("MachineName").join(machineinfo.set_index("MachineName"))
for sku in pd.factorize(ssd.SKU)[1]:
    data_sub = ssd[ssd["SKU"]==sku]
    plt.hist(data_sub.Value/1e3,bins = np.linspace(0,2e3,200), density=True, histtype='step',
                               cumulative=True)
plt.xlabel("SSD Available Space (GB) for Different SKUs")
plt.ylabel("ECDF")
plt.tight_layout()
plt.savefig(os.path.join(output_folder, "trend5.pdf"))  

plt.figure(figsize=(5,3))
plt.hist(ssd.Value/1e3,bins = np.linspace(0,2e3,200), density=True, histtype='step',
                               cumulative=True)
plt.xlabel("SSD Available Space (GB)")
plt.ylabel("ECDF")
plt.tight_layout()
plt.savefig(os.path.join(output_folder, "trend4.pdf"))  

#%%
fail = pd.read_csv("D:\\data\\cosmos15\\summary_failure_day_2020-09-17_2020-09-18.csv",sep="\t")
fail["FailureType"].value_counts()/len(fail)

job_fail = pd.read_csv(r'D:\data\cosmos15\summary_failure_day_job_2020-09-10_2020-09-18.csv',sep="\t")
job_fail["Group"] = (job_fail["JobRunTime"]/60/20).astype(int) * 10

fnrd = lambda obj: len(obj[obj["JobExitStatus"]!="CompletedSuccess"])/len(obj)

fail_summary = job_fail.groupby("Group", as_index=False).apply(fnrd).reset_index()

#plt.hist(job_fail["JobRunTime"]/60,bins=np.linspace(0,80,9))
#plt.plot(fail_summary["index"],fail_summary[0])
#%%
max_lim = 240
bins = 20
job_fail["Group"] = (job_fail["JobRunTime"]/60/bins).astype(int) * bins

fnrd = lambda obj: len(obj[obj["JobExitStatus"]!="CompletedSuccess"])/len(obj)

fail_summary = job_fail.groupby("Group", as_index=False).apply(fnrd).reset_index()
fail_summary["index"] = fail_summary["index"] * bins
fail_summary = fail_summary[fail_summary["index"]<=max_lim]

fig, ax1 = plt.subplots(figsize=(5,3))
color = "tab:orange"
ax1.set_ylabel("PDF", color=color)
ax1.set_xlabel("Job Runtime (min)")

ax1.hist(job_fail["JobRunTime"]/60,bins=np.linspace(0,max_lim,int(max_lim/10 + 1)), density=True,label="PDF",color="tab:orange")
#ax1.plot(summary_control[variable1], label = "control")
#ax1.plot(summary_control2[variable1], label = "control_{}".format(variable1),linestyle = ":",color = "tab:blue")
#ax1.set_ylim(0,np.percentile(data[var],50) * 2)
#ax1.plot(summary_exp["avg_value_CT14"], label = "exp_G_token",color = "tab:orange",linestyle = ":")
##ax1.plot(summary_control[variable1], label = "control")
#ax1.plot(summary_control2["avg_value_CT14"], label = "control_selected_G_token",color = "tab:blue",linestyle = ":")
ax1.tick_params(axis='x', rotation=0)

ax1.tick_params(axis='y', labelcolor=color)
#ax1.axvline(datetime.strptime("2020-07-10 16:00", '%Y-%m-%d %H:%M'), color = 'red',linestyle = ":")
ax1.legend(loc="upper left")

ax2 = ax1.twinx()  # instantiate a second axes that shares the same x-axis
ax2.set_ylabel("Failure Rate", color="tab:blue")
#ax2.set_ylim(0,np.percentile(data.avg_jobRuntime,50) * 2.5)

color = 'tab:blue'
ax2.plot(fail_summary["index"],fail_summary[0],color="tab:blue",label="Failure Rate")
ax2.tick_params(axis='y', labelcolor="tab:blue")

#    ax1.plot(summary_control[variable1], label = "control")
ax2.legend(loc="upper right")
#    
plt.tight_layout() 
plt.savefig(os.path.join(output_folder, "failure.pdf"))  

#%%
plt.figure(figsize=(3,2.5))
i = 1
bins_ = np.linspace(2,5e5,1000000)
for cluster in ["cosmos09","cosmos08","cosmos11","cosmos14","cosmos15"]:
    df = pd.read_csv("D:\\data\\{}\\summary_vertex_count_2020-09-18_2020-09-21.csv".format(cluster),sep="\t")
    plt.hist(df["vertexCount"], label = "cluster" + str(i),bins = bins_, density=True, histtype='step', cumulative=True)
    i += 1
plt.legend(loc="lower right")
plt.xscale("log")
plt.xlabel("Number of Vertex per Job")
plt.ylabel("ECDF")
plt.tight_layout() 
plt.savefig("D:\kea-papers\KEA_VLDB\imgs\concepts\count.pdf")  


#%%
plt.figure(figsize=(3,2.5))
i = 1
df_all = []
bins_ = np.linspace(2,5e6,10000000)
for cluster in ["cosmos09","cosmos08","cosmos11","cosmos14","cosmos15"]:
    df = pd.read_csv("D:\\data\\{}\\summary_vertex_count_2020-09-18_2020-09-21.csv".format(cluster),sep="\t")
    df_all.append(df)
    plt.hist(df["SumTotalDataRead"]/1e9, label = "cluster" + str(i),bins = bins_, density=True, histtype='step', cumulative=True)
    i += 1
plt.legend(loc="lower right")
plt.xscale("log")
plt.xlabel("Data Read per Job (GB)")
plt.ylabel("ECDF")
plt.tight_layout() 
plt.savefig("D:\kea-papers\KEA_VLDB\imgs\concepts\data.pdf")  
#%%
df_all = pd.concat(df_all)
df_all.groupby("Month").sum()
#%%

token = pd.read_csv("D:\\data\\cosmos14\\vc_low_priority_2020-08-21_2020-09-23.new_increased_all.csv",sep="\t")
token["time"] =  token["Date"].apply(lambda x: datetime.strptime(x, '%m/%d/%Y %H:%M:%S %p')) + token["Hour"].apply(lambda x: timedelta(hours=x))
token = token.set_index("time").sort_index()

#%%
fig, ax1 = plt.subplots(figsize=(12,3))

ax1.plot(token["avg_h"], label="Guaranteed Tokens")
ax1.plot(token["avg_h"] + token["avg_l"], label="All")
ax1.set_ylim(0,600000)
ax1.set_ylabel("Total Tokens")
plt.axvline(x=datetime.strptime("8/24/2020 00:00:01 AM", '%m/%d/%Y %H:%M:%S %p'), linewidth=1, color='r', linestyle=":")
plt.axvline(x=datetime.strptime("8/31/2020 00:00:01 AM", '%m/%d/%Y %H:%M:%S %p'), linewidth=1, color='r', linestyle=":")
plt.axvline(x=datetime.strptime("9/7/2020 00:00:01 AM", '%m/%d/%Y %H:%M:%S %p'), linewidth=1, color='r', linestyle=":")
plt.axvline(x=datetime.strptime("9/14/2020 00:00:01 AM", '%m/%d/%Y %H:%M:%S %p'), linewidth=1, color='r', linestyle=":")
plt.axvline(x=datetime.strptime("9/21/2020 00:00:01 AM", '%m/%d/%Y %H:%M:%S %p'), linewidth=1, color='r', linestyle=":")
ax1.legend()
ax1.tick_params(axis='x', rotation=45)

#%%
import pandas as pd
import os
df14 = pd.read_csv("D:\\data\\cosmos08\\cosmos08_data_raw_joined_week_h_sample.csv")
output_folder = "D:\kea-papers\KEA_VLDB\imgs\concepts"

sku_map = {'E3_WCS-Wiwynn17-i20b':"V17-2", 'E2_Dell14-i20b':"V14-1", 'E3_WCS-Wiwynn15-i22b{6TB}':"V15-1",
        'E3_WCS-Dell17-i20b':"V17-1", 'E3_WCS-Quanta15-i22b{6TB}':"V15-2"}
plt.figure(figsize=(3,2.5))
for mf_sku in pd.factorize(df14.mf_sku)[1]:
    data_sub = df14[df14["mf_sku"]==mf_sku]
    plt.hist(data_sub.avg_executiontime,bins = np.linspace(0,100,200), density=True, histtype='step',
                               cumulative=True,label=sku_map[mf_sku])
plt.xlabel("Average Vertex Execution Time (s)")
plt.ylabel("ECDF")
plt.legend(loc="lower right")
plt.tight_layout()
plt.savefig(os.path.join(output_folder, "vt.pdf"))  
#%%
import numpy as np
sku_d = pd.read_csv("D:\\data\\cosmos08\\countingSKUsOutput2020-08-01...2020-08-07.csv",header=None)
sku_d["all"] = sku_d[1] / np.sum(sku_d[1])

sku_d2 = pd.read_csv("D:\\data\\cosmos08\\countingCriticalSKUsOutput2020-08-01...2020-08-07.csv",header=None)
sku_d2["all"] = sku_d2[1] / np.sum(sku_d2[1])
sku_d2 = sku_d2.set_index(0).join(sku_d.set_index(0),rsuffix="_r").reset_index()

sku_map = {'WCS-Wiwynn17-i20b':"V17-2", 'Dell14-i20b':"V14-1", 'WCS-Wiwynn15-i22b{6TB}':"V15-1",
        'WCS-Dell17-i20b':"V17-1", 'WCS-Quanta15-i22b{6TB}':"V15-2"}

sku_d2["mf_sku"] = sku_d2[0].apply(lambda x: sku_map[x]) 
sku_d2["pct"] = sku_d2["1"]/sku_d2["1_r"]*100

plt.figure(figsize=(4.0,3.6))
sku_d2.set_index("mf_sku")["pct"].plot.bar()
plt.xlabel("SKU")
plt.ylabel("Percentage of Critical Vertex (%)")
plt.tight_layout()
plt.savefig(os.path.join(output_folder, "critical.pdf"))  


df14 = pd.read_csv("D:\\data\\cosmos08\\data_raw_joined_h_2019-12-14.csv")
df14[["mf_sku","CPU_Utilization"]].groupby("mf_sku").mean()


#%%
from util import plot_scatter_hist,stacked_bar

            
#===========================================vertex data summary

vertex_summary_file = "D:\data\cosmos09\summary_vertex_stats_by_machine_stage_2019-05-19_2019-05-25.csv"
ap_summary_file = "cosmos09/cosmos09_summary_counters_2018-10-09_2018-10-10.ss.csv"
cluster_name = "cosmos09"
machine_list_file = "D:\data\cosmos09\machineinfo_0730.csv"


data2 = pd.read_csv(vertex_summary_file) #vertex ended data processed, machine summary
#data2['Date'] = data2['Date'].apply(lambda x: datetime.strptime(x, '%m/%d/%Y %H:%M:%S %p'))
#data2['Date_nbr'] = data2['Date'].apply(lambda x: x.day)
#
data3 = pd.read_csv(machine_list_file)
data3["MachineName"] = data3["MachineName"].str.lower()
data_joined = data2.set_index('MachineName').join(data3.set_index('MachineName'))
data_joined_e2e3 = data_joined.ix[(data_joined["MachineFunction"] =="E2") | (data_joined["MachineFunction"] =="E3")]
SKU_list = list(pd.factorize(data_joined_e2e3["SKU"])[1])

core_list = pd.DataFrame({
        "SKU":['WCS-Dell15-i22b', 
               'WCS-HP15-i22b', 
               'HP14-i28b', 
               'WCS-HP15-i22b{6TB}',
               'WCS-Dell16-i22b',
               'WCS-Dell17-i20b',
               'WCS-Wiwynn17-i20b',
               'Dell13-i28b',
               'Dell14-i20b',
               'WCS-Quanta15-i22b{6TB}',
               'WCS-Wiwynn15-i22b{6TB}'],
        "NbrCores":[24,24,16,24,24,40,40,16,20,24,24]})

data_joined_e2e3 = data_joined_e2e3.reset_index()
data_joined_e2e3_core = data_joined_e2e3.set_index('SKU').join(core_list.set_index('SKU'))
data_joined_e2e3_core = data_joined_e2e3_core.reset_index()

data_joined_e2e3["Rack"] = data_joined_e2e3["PodName"].apply(lambda x: int(x[9:12]))
data_joined_e2e3["SKU"] = data_joined_e2e3["SKU"].apply(lambda x: sku_map[x])
#get job count by cell
PodName = list(pd.factorize(data_joined_e2e3["Rack"])[1])[0]
data_joined_e2_sub_sku = data_joined_e2e3.loc[data_joined_e2e3["Rack"] == PodName]
job_count = data_joined_e2_sub_sku[["DryadStageName2","totRows"]].groupby("DryadStageName2").sum()
job_count = job_count.drop("totRows",axis='columns')

for PodName in list(pd.factorize(data_joined_e2e3["Rack"])[1]):
#    plt.figure()
    data_joined_e2_sub_sku = data_joined_e2e3.loc[data_joined_e2e3["Rack"] == PodName]
    tmp_counts = data_joined_e2_sub_sku[["DryadStageName2","totRows"]].groupby("DryadStageName2").sum()["totRows"]

    job_count = pd.concat([tmp_counts,job_count],axis = 1)
    job_count[str(PodName)] = job_count["totRows"]/np.sum(job_count["totRows"])
    
    job_count = job_count.drop("totRows",axis='columns')

#get job count by SKU
SKU = list(pd.factorize(data_joined_e2e3["SKU"])[1])[0]
data_joined_e2_sub_sku = data_joined_e2e3.loc[data_joined_e2e3["SKU"] == SKU]
#job_count2 = data_joined_e2_sub_sku[["DryadStageName2"]].apply(pd.value_counts)
job_count2 = data_joined_e2_sub_sku[["DryadStageName2","totRows"]].groupby("DryadStageName2").sum()
job_count2 = job_count2.drop("totRows",axis='columns')

for SKU in list(pd.factorize(data_joined_e2e3["SKU"])[1]):
#    plt.figure()
    data_joined_e2_sub_sku = data_joined_e2e3.loc[data_joined_e2e3["SKU"] == SKU]
#    tmp_counts = data_joined_e2_sub_sku[["DryadStageName2"]].apply(pd.value_counts)
#    job_count2[str(SKU)] = tmp_counts/len(data_joined_e2_sub_sku)
#job_count2 = job_count2.drop("DryadStageName2",axis='columns')
    tmp_counts = data_joined_e2_sub_sku[["DryadStageName2","totRows"]].groupby("DryadStageName2").sum()["totRows"]

    job_count2 = pd.concat([tmp_counts,job_count2],axis = 1)
    job_count2[str(SKU)] = job_count2["totRows"]/np.sum(job_count2["totRows"])
    
    job_count2 = job_count2.drop("totRows",axis='columns')

##get job count by MachineFunc
#machineFunc = ["E2","E3"][0]
#data_joined_e2_sub_mf = data_joined_e2e3.loc[data_joined_e2e3["MachineFunction"] == machineFunc]
#job_count3 = data_joined_e2_sub_mf[["DryadStageName2"]].apply(pd.value_counts)
#
#for machineFunc in ["E2","E3"]:
##    plt.figure()
#    data_joined_e2_sub_mf = data_joined_e2e3.loc[data_joined_e2e3["MachineFunction"] == machineFunc]
#    tmp_counts = data_joined_e2_sub_mf[["DryadStageName2"]].apply(pd.value_counts)
#    job_count3[machineFunc] = tmp_counts/len(data_joined_e2_sub_mf)
#job_count3 = job_count3.drop("DryadStageName2",axis='columns')
#%%
output_folder = r"D:\kea-papers\KEA_VLDB\imgs\concepts"
#job type count figures
plt.figure(figsize=(4,3))
series_labels = list(job_count.index)
category_labels = list(job_count.columns)
stacked_bar(
    np.array(job_count), 
    series_labels, 
    category_labels=category_labels, 
    show_values=True, 
    value_format="{:.3f}",
    y_label="Quantity (percentage)",
    x_label="PodName"
)
plt.rc('axes', labelsize=14)    # fontsize of the x and y labels
plt.tight_layout()
plt.savefig(os.path.join(output_folder,"cosmos11_job_type_count.pdf"))
plt.show()

plt.figure(figsize=(4,3))
series_labels = list(job_count2.index)
category_labels = list(job_count2.columns)
stacked_bar(
    np.array(job_count2), 
    series_labels, 
    category_labels=category_labels, 
    show_values=True, 
    value_format="{:.3f}",
    y_label="Quantity (percentage)",
    x_label="SKU",
    rotation = 30
)
plt.rc('axes', labelsize=14)    # fontsize of the x and y labels
plt.tight_layout()
plt.savefig(os.path.join(output_folder,"cosmos11_job_type_count2.pdf"))
plt.show()

#%%
sku_map = {'E3_WCS-Wiwynn17-i20b':"V17-2", 'E2_Dell14-i20b':"V14-1", 'E3_WCS-Wiwynn15-i22b{6TB}':"V15-1",
        'E3_WCS-Dell17-i20b':"V17-1", 'E3_WCS-Quanta15-i22b{6TB}':"V15-2"}

#vertex_size = pd.read_csv("D:\\data\\cosmos11\\cosmos11_data_raw_joined_week_h_sample.csv")
vertex_size = pd.read_csv("D:\\data\\cosmos11\\data_raw_joined_h_2020-07-28.csv")
vertex_size["vertex_size"] = vertex_size["sumTotalDataRead"]/vertex_size["totRows"]
#%%
plt.figure(figsize=(4,3))

for mf_sku in pd.factorize(vertex_size.SKU)[1]:
    data_sub = vertex_size[vertex_size["SKU"]==mf_sku]
    data_sub = data_sub[data_sub["totRows"]>700]
    plt.hist(data_sub.vertex_size,bins = np.linspace(0,8e9,200), density=True, histtype='step',
                               cumulative=True,label=mf_sku)
plt.xlabel("Average Vertex Size")
plt.ylabel("ECDF")
#plt.legend(loc="lower right")
plt.tight_layout()
plt.savefig(os.path.join(output_folder,"ecdf.pdf"))

#%%
plt.figure(figsize=(4,3))
#vertex_size = pd.read_csv("D:\\data\\cosmos11\\cosmos11_data_raw_joined_week.csv")

for mf_sku in pd.factorize(vertex_size.SKU)[1]:
#for mf_sku in pd.factorize(vertex_size.SKU)[1][:3]:

    data_sub = vertex_size[vertex_size["SKU"]==mf_sku]
    plt.scatter(data_sub.totRows,data_sub.sumTotalDataRead,s=0.1,alpha=0.1,label=mf_sku)
plt.xlabel("Number of Vertex")
plt.ylabel("Total Data Read")
#plt.legend(loc="lower right")
plt.tight_layout()
plt.savefig(os.path.join(output_folder,"vertex_size_scatter.pdf"))

#%%
vertex_raw = pd.read_csv("D:\\data\\cosmos09\\vertex_ended_raw_2019-02-01_2019-02-02.csv",sep="\t")
machineinfo = pd.read_csv("D:\\data\\cosmos09\\machineinfo_0730.csv")
machineinfo["MachineName"]=machineinfo["MachineName"].str.lower()
vertex_raw=vertex_raw.set_index("MachineName").join(machineinfo.set_index("MachineName"))
vertex_raw_drop = vertex_raw.dropna(subset=["PodName"])
#%%

plt.figure(figsize=(4,3))
for sku in pd.factorize(vertex_raw_drop["SKU"])[1]:
    data_sub=vertex_raw_drop[vertex_raw_drop["SKU"]==sku]
    plt.hist(data_sub["TotalDataRead"],bins=np.linspace(0,4e9,1001),density=True,histtype="step",
             cumulative=True,label=sku_map[sku])
#plt.xscale("log")
plt.legend(loc="lower right")
plt.xlabel("Vertex Size")
plt.ylabel("ECDF")
plt.tight_layout()
plt.savefig(os.path.join(output_folder,"ecdf_raw.pdf"))

#%%
revo = pd.read_csv("D:\\data\\cosmos09\\JobData_2020-09-15_2020-10-04.csv",sep="\t")

#%%
for cluster in ["cosmos08","cosmos09","cosmos14","cosmos15"]:
    df = pd.read_csv(r"d:/data/%s/tp_vc_low_priority_2020-10-01_2020-10-29.new_increased.csv" %cluster,sep="\t")
    df["time"] =  df["Date"].apply(lambda x: datetime.strptime(x, '%m/%d/%Y %H:%M:%S %p')) + df["Hour"].apply(lambda x: timedelta(hours=x))
    df=df[df["time"]>datetime.strptime('10/01/2020 12:00:00', '%m/%d/%Y %H:%M:%S')]
    df = df.set_index("time")
    df = df.sort_index()
    plt.plot(df["max_TempDataRTP"]*1e6,label=cluster)
    plt.ylabel("Temp data Read (GB/s)")
    locs, labels = plt.xticks()
    plt.title("MAX")
    plt.ylim(0,15000)
    plt.setp(labels, rotation=45)
    plt.legend()
#%%
#for cluster in ["cosmos08","cosmos09","cosmos11","cosmos14","cosmos15"]:
for cluster in ["cosmos14"]:
    df = pd.read_csv(r"d:/data/%s/tp_vc_low_priority_2020-10-01_2020-10-29.new_increased.csv" %cluster,sep="\t")
    df["time"] =  df["Date"].apply(lambda x: datetime.strptime(x, '%m/%d/%Y %H:%M:%S %p')) + df["Hour"].apply(lambda x: timedelta(hours=x))
    df=df[df["time"]>datetime.strptime('10/01/2020 12:00:00', '%m/%d/%Y %H:%M:%S')]
    df = df.set_index("time")
    df = df.sort_index()    
    plt.plot(df["max_TempDataWTP"]*1e6,label=cluster)
    plt.ylabel("Temp data Written (GB/s)")
    locs, labels = plt.xticks()
    plt.title("MAX")
    plt.ylim(0,15000)

    plt.setp(labels, rotation=45)
    plt.legend()
#%%
for cluster in ["cosmos08","cosmos09","cosmos14","cosmos15"]:
    df = pd.read_csv(r"d:/data/%s/tp_vc_low_priority_2020-10-01_2020-10-29.new_increased.csv" %cluster,sep="\t")
    df["time"] =  df["Date"].apply(lambda x: datetime.strptime(x, '%m/%d/%Y %H:%M:%S %p')) + df["Hour"].apply(lambda x: timedelta(hours=x))
    df=df[df["time"]>datetime.strptime('10/01/2020 12:00:00', '%m/%d/%Y %H:%M:%S')]
    df = df.set_index("time")
    df = df.sort_index()
    plt.plot(df["avg_avg_TempDataWTP"]*1e6,label=cluster)
    plt.ylabel("Temp data Read (GB/s)")
    locs, labels = plt.xticks()
    plt.title("AVG")
    plt.setp(labels, rotation=45)
    plt.legend()
#%%
for cluster in ["cosmos08","cosmos09","cosmos14","cosmos15"]:
    df = pd.read_csv(r"d:/data/%s/tp_vc_low_priority_2020-10-01_2020-10-29.new_increased.csv" %cluster,sep="\t")
    df["time"] =  df["Date"].apply(lambda x: datetime.strptime(x, '%m/%d/%Y %H:%M:%S %p')) + df["Hour"].apply(lambda x: timedelta(hours=x))
    df=df[df["time"]>datetime.strptime('10/01/2020 12:00:00', '%m/%d/%Y %H:%M:%S')]
    df = df.set_index("time")
    df = df.sort_index()    
    plt.plot(df["avg_avg_TempDataWTP"]*1e6,label=cluster)
    plt.ylabel("Temp data Written (GB/s)")
    locs, labels = plt.xticks()
    plt.title("AVG")
    plt.setp(labels, rotation=45)
    plt.legend()

#%%
df = pd.read_csv(r"d:/data/cosmos14/vc_low_priority_2020-10-21_2020-10-25.new_increased.csv",sep="\t" )
df2 = pd.read_csv(r"d:/data/cosmos14/vc_low_priority_2020-10-01_2020-10-05.new_increased.csv",sep="\t" )

df = df.groupby(["Date","Hour"]).sum().reset_index()
df2 = df2.groupby(["Date","Hour"]).sum().reset_index()
df["time"] =  df["Date"].apply(lambda x: datetime.strptime(x, '%m/%d/%Y %H:%M:%S %p')) + df["Hour"].apply(lambda x: timedelta(hours=x))
df2["time"] =  df2["Date"].apply(lambda x: datetime.strptime(x, '%m/%d/%Y %H:%M:%S %p')) + df2["Hour"].apply(lambda x: timedelta(hours=x))

df = df.set_index("time")
df = df.sort_index() 
df['total'] = df["avg_h"] + df["avg_l"]   
df2['total'] = df2["avg_h"] + df2["avg_l"]   

plt.plot(df["total"])
df2 = df2.set_index("time")
df2 = df2.sort_index()    
plt.plot(df2["total"])
plt.ylim(0,700000)  
locs, labels = plt.xticks()
plt.ylabel("Running Containers")
plt.setp(labels, rotation=45)
   
